Attack of the Clones: Measuring the Maintainability, Originality and Security of Bitcoin 'Forks' in the Wild

Since Bitcoin appeared in 2009, over 6,000 different cryptocurrency projects have followed. The cryptocurrency world may be the only technology where a massive number of competitors offer similar services yet claim unique benefits, including scalability, fast transactions, and security. But are these projects really offering unique features and significant enhancements over their competitors? To answer this question, we conducted a large-scale empirical analysis of code maintenance activities, originality and security across 592 crypto projects. We found that about half of these projects have not been updated for the last six months; over two years, about three-quarters of them disappeared, or were reported as scams or inactive. We also investigated whether 11 security vulnerabilities patched in Bitcoin were also patched in other projects. We found that about 80% of 510 C-language-based cryptocurrency projects have at least one unpatched vulnerability, and the mean time taken to fix the vulnerability is 237.8 days. Among those 510 altcoins, we found that at least 157 altcoins are likely to have been forked from Bitcoin, about a third of them containing only slight changes from the Bitcoin version from which they were forked. As case studies, we did a deep dive into 20 altcoins (e.g., Litecoin, FujiCoin, and Feathercoin) similar to the version of Bitcoin used for the fork. About half of them did not make any technically meaningful change - failing to comply with the promises (e.g., about using Proof of Stake) made in their whitepapers.

==> Coin code similarity (Version 51646)/sec/patched.c <==
bool AddOrphanTx(const CTransaction& tx)
{
    ...
    unsigned int sz = tx.GetSerializeSize(SER_Network, CTransaction::CURRENT_VERSION);
    if (sz > 5000)
    {
        ...
    }
    ...
}

==> Coin code similarity (Version 51646)/sec/vulnerable.c <==
- bool AddOrphanTx(const CDataStream& vMsg)
+ bool AddOrphanTx(const CTransaction& tx)

{
-    CTransaction tx;
-    CDataStream(vMSG) >> tx;
    ...
-    CDataStream* pvMsg = new CDataStream(vMsg);
    ...
-    if (pvMsg->size() > 5000)
+    unsigned int sz = tx.GetSerializeSize(SER_Network, CTransaction::CURRENT_VERSION);
+    if (sz > 5000)
    {
        ...
    }
    ...
}

==> sec/patched.c <==
bool AddOrphanTx(const CTransaction& tx)
{
    ...
    unsigned int sz = tx.GetSerializeSize(SER_Network, CTransaction::CURRENT_VERSION);
    if (sz > 5000)
    {
        ...
    }
    ...
}

==> sec/vulnerable.c <==
- bool AddOrphanTx(const CDataStream& vMsg)
+ bool AddOrphanTx(const CTransaction& tx)

{
-    CTransaction tx;
-    CDataStream(vMSG) >> tx;
    ...
-    CDataStream* pvMsg = new CDataStream(vMsg);
    ...
-    if (pvMsg->size() > 5000)
+    unsigned int sz = tx.GetSerializeSize(SER_Network, CTransaction::CURRENT_VERSION);
+    if (sz > 5000)
    {
        ...
    }
    ...
}
